Wide-field Magnetic Field and Temperature Imaging using Nanoscale Quantum Sensors

The simultaneous imaging of magnetic fields and temperature (MT) is important in a range of applications, including studies of carrier transport, solid-state material dynamics, and semiconductor device characterization. Techniques exist for separately measuring temperature (e.g., infrared (IR) microscopy, micro-Raman spectroscopy, and thermo-reflectance microscopy) and magnetic fields (e.g., scanning probe magnetic force microscopy and superconducting quantum interference devices). However, these techniques cannot measure magnetic fields and temperature simultaneously. Here, we use the exceptional temperature and magnetic field sensitivity of nitrogen vacancy (NV) spins in conformally-coated nanodiamonds to realize simultaneous wide-field MT imaging. Our "quantum conformally-attached thermo-magnetic" (Q-CAT) imaging enables (i) wide-field, high-frame-rate imaging (100 - 1000 Hz); (ii) high sensitivity; and (iii) compatibility with standard microscopes. We apply this technique to study the industrially important problem of characterizing multifinger gallium nitride high-electron-mobility transistors (GaN HEMTs). We spatially and temporally resolve the electric current distribution and resulting temperature rise, elucidating functional device behavior at the microscopic level. The general applicability of Q-CAT imaging serves as an important tool for understanding complex MT phenomena in material science, device physics, and related fields.

==> anc/supplemental.bbl <==
\begin{thebibliography}{51}
\providecommand{\natexlab}[1]{#1}
\providecommand{\url}[1]{\texttt{#1}}
\expandafter\ifx\csname urlstyle\endcsname\relax
  \providecommand{\doi}[1]{doi: #1}\else
  \providecommand{\doi}{doi: \begingroup \urlstyle{rm}\Url}\fi

\bibitem[Colliex(2015)]{colliex_taking_2015}
C.~Colliex.
\newblock Taking temperature at the nanoscale.
\newblock \emph{Science}, 347\penalty0 (6222), 2015.

\bibitem[Liao et~al.(2017)Liao, Najafi, Li, Minnich, and
  Zewail]{liao_photo-excited_2017}
B.~Liao, E.~Najafi, H.~Li, A.~J. Minnich, and A.~H. Zewail.
\newblock Photo-excited hot carrier dynamics in hydrogenated amorphous silicon
  imaged by 4d electron microscopy.
\newblock \emph{Nature Nanotechnology}, 12\penalty0 (9), 2017.

\bibitem[Hu et~al.(2015)Hu, Zeng, Minnich, Dresselhaus, and
  Chen]{hu_spectral_2015}
Y.~Hu, L.~Zeng, A.~J. Minnich, M.~S. Dresselhaus, and G.~Chen.
\newblock Spectral mapping of thermal conductivity through nanoscale ballistic
  transport.
\newblock \emph{Nature Nanotechnology}, 10\penalty0 (8), 2015.

\bibitem[Hassan et~al.(2017)Hassan, Baskin, Liao, and
  Zewail]{hassan_high-temporal-resolution_2017}
M.~Th Hassan, J.~S. Baskin, B.~Liao, and A.~H. Zewail.
\newblock High-temporal-resolution electron microscopy for imaging ultrafast
  electron dynamics.
\newblock \emph{Nature Photonics}, 11\penalty0 (7), 2017.

\bibitem[Nonnenmacher and Wickramasinghe(1992)]{nonnenmacher_scanning_1992}
M.~Nonnenmacher and H.~K. Wickramasinghe.
\newblock Scanning probe microscopy of thermal conductivity and subsurface
  properties.
\newblock \emph{Applied Physics Letters}, 61\penalty0 (2), 1992.

\bibitem[Shi et~al.(2000)Shi, Plyasunov, Bachtold, {McEuen}, and
  Majumdar]{shi_scanning_2000}
L.~Shi, S.~Plyasunov, A.~Bachtold, P.~L. {McEuen}, and A.~Majumdar.
\newblock Scanning thermal microscopy of carbon nanotubes using
  batch-fabricated probes.
\newblock \emph{Applied Physics Letters}, 77\penalty0 (26), 2000.

\bibitem[Pop et~al.(2006)Pop, Sinha, and Goodson]{pop_heat_2006}
E.~Pop, S.~Sinha, and K.~E. Goodson.
\newblock Heat generation and transport in nanometer-scale transistors.
\newblock \emph{Proceedings of the {IEEE}}, 94\penalty0 (8), 2006.

\bibitem[Bagnall et~al.(2017)Bagnall, Moore, Badescu, Zhang, and
  Wang]{bagnall_simultaneous_2017}
K.~R. Bagnall, E.~A. Moore, S.~C. Badescu, L.~Zhang, and E.~N. Wang.
\newblock Simultaneous measurement of temperature, stress, and electric field
  in {GaN} {HEMTs} with micro-raman spectroscopy.
\newblock \emph{Review of Scientific Instruments}, 88\penalty0 (11), 2017.

\bibitem[Brites et~al.(2012)Brites, Lima, Silva, Mill{\'a}n, Amaral, Palacio,
  and Carlos]{brites_thermometry_2012}
C.~D.~S. Brites, P.~P. Lima, N.~J.~O. Silva, A.~Mill{\'a}n, V.~S. Amaral,
  F.~Palacio, and L.~D. Carlos.
\newblock Thermometry at the nanoscale.
\newblock \emph{Nanoscale}, 4\penalty0 (16), 2012.

\bibitem[Hartmann(1999)]{hartmann_magnetic_1999}
U.~Hartmann.
\newblock Magnetic force microscopy.
\newblock \emph{Annual Review of Materials Science}, 29\penalty0 (1), 1999.

\bibitem[Fagaly(2006)]{fagaly_superconducting_2006}
R.~L. Fagaly.
\newblock Superconducting quantum interference device instruments and
  applications.
\newblock \emph{Review of Scientific Instruments}, 77\penalty0 (10), 2006.

\bibitem[Neumann et~al.(2013)Neumann, Jakobi, Dolde, Burk, Reuter, Waldherr,
  Honert, Wolf, Brunner, Shim, Suter, Sumiya, Isoya, and
  Wrachtrup]{neumann_high-precision_2013}
P.~Neumann, I.~Jakobi, F.~Dolde, C.~Burk, R.~Reuter, G.~Waldherr, J.~Honert,
  T.~Wolf, A.~Brunner, J.~H. Shim, D.~Suter, H.~Sumiya, J.~Isoya, and
  J.~Wrachtrup.
\newblock High-{Precision} {Nanoscale} {Temperature} {Sensing} {Using} {Single}
  {Defects} in {Diamond}.
\newblock \emph{Nano Letters}, 13\penalty0 (6), 2013.

\bibitem[Laraoui et~al.(2015)Laraoui, Aycock-Rizzo, Gao, Lu, Riedo, and
  Meriles]{laraoui_imaging_2015}
A.~Laraoui, H.~Aycock-Rizzo, Y.~Gao, X.~Lu, E.~Riedo, and C.~A. Meriles.
\newblock Imaging thermal conductivity with nanoscale resolution using a
  scanning spin probe.
\newblock \emph{Nature Communications}, 6\penalty0 (8954), 2015.

\bibitem[Maze et~al.(2008)Maze, Stanwix, Hodges, Hong, Taylor, Cappellaro,
  Jiang, Dutt, Togan, Zibrov, et~al.]{maze2008nanoscale}
J.R Maze, P.L Stanwix, J.S Hodges, S.~Hong, J.M. Taylor, P.~Cappellaro,
  L.~Jiang, M.V.~Gurudev Dutt, E.~Togan, A..S Zibrov, et~al.
\newblock Nanoscale magnetic sensing with an individual electronic spin in
  diamond.
\newblock \emph{Nature}, 455\penalty0 (7213):\penalty0 644, 2008.

\bibitem[Taylor et~al.(2008)Taylor, Cappellaro, Childress, Jiang, Budker,
  Hemmer, Walsworth, and Lukin]{taylor2008high}
J.M. Taylor, P.~Cappellaro, L.~Childress, L.~Jiang, D.~Budker, A.~Hemmer, P.R
  .and~Yacoby, R.~Walsworth, and M.D. Lukin.
\newblock High-sensitivity diamond magnetometer with nanoscale resolution.
\newblock \emph{Nature Physics}, 4\penalty0 (10), 2008.

\bibitem[Kuball et~al.(2002)Kuball, Hayes, Uren, Martin, Birbeck, Balmer, and
  Hughes]{kuball_measurement_2002}
M.~Kuball, J.~M. Hayes, M.~J. Uren, I.~Martin, J.~C.~H. Birbeck, R.~S. Balmer,
  and B.~T. Hughes.
\newblock Measurement of temperature in active high-power {AlGaN}/{GaN} {HFETs}
  using raman spectroscopy.
\newblock \emph{{IEEE} Electron Device Letters}, 23\penalty0 (1), 2002.

\bibitem[Sarua et~al.(2006)Sarua, Ji, Kuball, Uren, Martin, Hilton, and
  Balmer]{sarua_integrated_2006}
A.~Sarua, H.~Ji, M.~Kuball, M.J. Uren, T.~Martin, K.P. Hilton, and R.S. Balmer.
\newblock Integrated micro-{Raman}/infrared thermography probe for monitoring
  of self- heating in {AlGaN}/{GaN} transistor structures.
\newblock \emph{IEEE Transactions on Electron Devices}, 53\penalty0 (10), 2006.

\bibitem[Kuball and Pomeroy(2016)]{kuball_review_2016}
M.~Kuball and J.~W. Pomeroy.
\newblock A review of raman thermography for electronic and opto-electronic
  device measurement with submicron spatial and nanosecond temporal resolution.
\newblock \emph{{IEEE} Transactions on Device and Materials Reliability},
  16\penalty0 (4), 2016.

\bibitem[Balasubramanian et~al.(2008)Balasubramanian, Chan, Kolesov, Al-Hmoud,
  Tisler, Shin, Kim, Wojcik, Hemmer, Krueger,
  et~al.]{balasubramanian2008nanoscale}
G.~Balasubramanian, I.Y. Chan, R.~Kolesov, M.~Al-Hmoud, J.~Tisler, C.~Shin,
  C.~Kim, A.~Wojcik, P.~R. Hemmer, A.~Krueger, et~al.
\newblock Nanoscale imaging magnetometry with diamond spins under ambient
  conditions.
\newblock \emph{Nature}, 455\penalty0 (7213), 2008.

\bibitem[Grinolds et~al.(2014)Grinolds, Warner, De~Greve, Dovzhenko, Thiel,
  Walsworth, Hong, Maletinsky, and Yacoby]{grinolds2014subnanometre}
M.S. Grinolds, M.~Warner, K.~De~Greve, Y.~Dovzhenko, L.~Thiel, R.~L. Walsworth,
  S.~Hong, P.~Maletinsky, and A.~Yacoby.
\newblock Subnanometre resolution in three-dimensional magnetic resonance
  imaging of individual dark spins.
\newblock \emph{Nature nanotechnology}, 9\penalty0 (4), 2014.

\bibitem[Jensen et~al.(2014)Jensen, Leefer, Jarmola, Dumeige, Acosta, Kehayias,
  Patton, and Budker]{jensen2014cavity}
K.~Jensen, N.~Leefer, A.~Jarmola, Y.~Dumeige, V.~M Acosta, P.~Kehayias,
  B.~Patton, and D.~Budker.
\newblock Cavity-enhanced room-temperature magnetometry using absorption by
  nitrogen-vacancy centers in diamond.
\newblock \emph{Physical review letters}, 112\penalty0 (16), 2014.

\bibitem[Glenn et~al.(2015)Glenn, Lee, Park, Weissleder, Yacoby, Lukin, Lee,
  Walsworth, and Connolly]{glenn2015single}
D.~R. Glenn, K.~Lee, H.~Park, R.~Weissleder, A.~Yacoby, M.~D Lukin, H.~Lee,
  R.~L Walsworth, and C.~B Connolly.
\newblock Single-cell magnetic imaging using a quantum diamond microscope.
\newblock \emph{Nature methods}, 12\penalty0 (8), 2015.

\bibitem[Steinert et~al.(2010)Steinert, Dolde, Neumann, Aird, Naydenov,
  Balasubramanian, Jelezko, and Wrachtrup]{steinert_high_2010}
S.~Steinert, F.~Dolde, P.~Neumann, A.~Aird, B.~Naydenov, G.~Balasubramanian,
  F.~Jelezko, and J.~Wrachtrup.
\newblock High sensitivity magnetic imaging using an array of spins in diamond.
\newblock \emph{Review of Scientific Instruments}, 81\penalty0 (4), 2010.

\bibitem[Perevedentseva et~al.(2013)Perevedentseva, Lin, Jani, and
  Cheng]{noauthor_biomedical_nodate}
E.~Perevedentseva, Y.~Lin, M.~Jani, and C.~Cheng.
\newblock Biomedical {Applications} of {Nanodiamonds}: {Imaging} and {Therapy}.
\newblock \emph{Nanomedicine}, 8\penalty0 (12), 2013.

\bibitem[Kucsko et~al.(2013)Kucsko, Maurer, Yao, Kubo, Noh, Lo, Park, and
  Lukin]{kucsko_nanometre-scale_2013}
G.~Kucsko, P.~C. Maurer, N.~Y. Yao, M.~Kubo, H.~J. Noh, P.~K. Lo, H.~Park, and
  M.~D. Lukin.
\newblock Nanometre-scale thermometry in a living cell.
\newblock \emph{Nature}, 500\penalty0 (7460), 2013.

\bibitem[Simpson et~al.(2017)Simpson, Morrisroe, McCoey, Lombard, Mendis,
  Treussart, Hall, Petrou, and Hollenberg]{simpson_non-neurotoxic_2017}
D.~A. Simpson, E.~Morrisroe, J.~M. McCoey, A.~H. Lombard, D.~C. Mendis,
  F.~Treussart, L.~T. Hall, S.~Petrou, and L.~C.~L. Hollenberg.
\newblock Non-{Neurotoxic} {Nanodiamond} {Probes} for {Intraneuronal}
  {Temperature} {Mapping}.
\newblock \emph{ACS Nano}, 11\penalty0 (12), 2017.

\bibitem[Fu et~al.(2007)Fu, Lee, Chen, Lim, Wu, Lin, Wei, Tsao, Chang, and
  Fann]{fu_characterization_2007}
C.~Fu, H.~Lee, K.~Chen, T.~Lim, H.~Wu, P.~Lin, P.~Wei, P.~Tsao, H.~Chang, and
  W.~Fann.
\newblock Characterization and application of single fluorescent nanodiamonds
  as cellular biomarkers.
\newblock \emph{Proceedings of the National Academy of Sciences}, 104\penalty0
  (3), 2007.

\bibitem[Tanimoto et~al.(2016)Tanimoto, Hiraiwa, Nakai, Shindo, Oka, Hiroi, and
  Funahashi]{tanimoto_detection_2016}
R.~Tanimoto, T.~Hiraiwa, Y.~Nakai, Y.~Shindo, K.~Oka, N.~Hiroi, and
  A.~Funahashi.
\newblock Detection of {Temperature} {Difference} in {Neuronal} {Cells}.
\newblock \emph{Scientific Reports}, 6\penalty0 (22071), 2016.

\bibitem[Balasubramanian et~al.(2014)Balasubramanian, Lazariev, Arumugam, and
  Duan]{balasubramanian_nitrogen-vacancy_2014}
G.~Balasubramanian, A.~Lazariev, S.~R. Arumugam, and D.~Duan.
\newblock Nitrogen-{Vacancy} color center in diamond {\--} emerging nanoscale
  applications in bioimaging and biosensing.
\newblock \emph{Current Opinion in Chemical Biology}, 20, 2014.

\bibitem[Tetienne et~al.(2015)Tetienne, Hingant, Mart{\'i}nez, Rohart,
  Thiaville, Diez, Garcia, Adam, Kim, Roch, Miron, Gaudin, Vila, Ocker,
  Ravelosona, and Jacques]{tetienne_nature_2015}
J.-P. Tetienne, T.~Hingant, L.~J. Mart{\'i}nez, S.~Rohart, A.~Thiaville,
  L.~Herrera Diez, K.~Garcia, J.-P. Adam, J.-V. Kim, J.-F. Roch, I.~M. Miron,
  G.~Gaudin, L.~Vila, B.~Ocker, D.~Ravelosona, and V.~Jacques.
\newblock The nature of domain walls in ultrathin ferromagnets revealed by
  scanning nanomagnetometry.
\newblock \emph{Nature Communications}, 6\penalty0 (6733), 2015.

\bibitem[Grinolds et~al.(2013)Grinolds, Hong, Maletinsky, Luan, Lukin,
  Walsworth, and Yacoby]{grinolds_nanoscale_2013}
M.~S. Grinolds, S.~Hong, P.~Maletinsky, L.~Luan, M.~D. Lukin, R.~L. Walsworth,
  and A.~Yacoby.
\newblock Nanoscale magnetic imaging of a single electron spin under ambient
  conditions.
\newblock \emph{Nature Physics}, 9\penalty0 (4), 2013.

\bibitem[Trusheim et~al.(2014)Trusheim, Li, Laraoui, Chen, Bakhru,
  Schr{\"o}der, Gaathon, Meriles, and Englund]{trusheim_scalable_2014}
M.~E. Trusheim, L.~Li, A~Laraoui, E.~H. Chen, H.~Bakhru, T.~Schr{\"o}der,
  O.~Gaathon, C.~A. Meriles, and D.~Englund.
\newblock Scalable {Fabrication} of {High} {Purity} {Diamond} {Nanocrystals}
  with {Long}- {Spin}-{Coherence} {Nitrogen} {Vacancy} {Centers}.
\newblock \emph{Nano Letters}, 14\penalty0 (1), 2014.

\bibitem[Schirhagl et~al.(2014)Schirhagl, Chang, Loretz, and
  Degen]{schirhagl_nitrogen-vacancy_2014}
R.~Schirhagl, K.~Chang, M.~Loretz, and C.~L. Degen.
\newblock Nitrogen-{Vacancy} {Centers} in {Diamond}: {Nanoscale} {Sensors} for
  {Physics} and {Biology}.
\newblock \emph{Annual Review of Physical Chemistry}, 65\penalty0 (1), 2014.

\bibitem[Karaveli et~al.(2016)Karaveli, Gaathon, Wolcott, Sakakibara, Shemesh,
  Peterka, Boyden, Owen, Yuste, and Englund]{karaveli_modulation_2016}
S.~Karaveli, O.~Gaathon, A.~Wolcott, R.~Sakakibara, O.~A. Shemesh, D.~S.
  Peterka, E.~S. Boyden, J.~S. Owen, R.~Yuste, and D.~Englund.
\newblock Modulation of nitrogen vacancy charge state and fluorescence in
  nanodiamonds using electrochemical potential.
\newblock \emph{Proceedings of the National Academy of Sciences}, 113\penalty0
  (15), 2016.

\bibitem[Manson et~al.(2006)Manson, Harrison, and M.J.]{noauthor_phys._nodate}
N.B. Manson, J.P. Harrison, and Sellars M.J.
\newblock Nitrogen-vacancy center in diamond: Model of the electronic structure
  and associated dynamics.
\newblock \emph{Phys. Rev. B}, 74\penalty0 (104303), 2006.

\bibitem[Gruber et~al.(1997)Gruber, Dr{\"a}benstedt, Tietz, Fleury, Wrachtrup,
  and Von~Borczyskowski]{gruber1997scanning}
A.~Gruber, A.~Dr{\"a}benstedt, C.~Tietz, L.~Fleury, J.~Wrachtrup, and
  C.~Von~Borczyskowski.
\newblock Scanning confocal optical microscopy and magnetic resonance on single
  defect centers.
\newblock \emph{Science}, 276\penalty0 (5321), 1997.

\bibitem[Doherty et~al.(2013)Doherty, Manson, Delaney, Jelezko, Wrachtrup, and
  Hollenberg]{doherty_nitrogen-vacancy_2013}
M.~W. Doherty, N.~B. Manson, P.~Delaney, F.~Jelezko, J.~Wrachtrup, and L.~C.~L.
  Hollenberg.
\newblock The nitrogen-vacancy colour centre in diamond.
\newblock \emph{Physics Reports}, 528\penalty0 (1), 2013.

\bibitem[Acosta et~al.(2010)Acosta, Bauch, Ledbetter, Waxman, Bouchard, and
  Budker]{acosta2010temperature}
V.M. Acosta, E.~Bauch, M.P. Ledbetter, A.~Waxman, L.-S. Bouchard, and
  D.~Budker.
\newblock Temperature dependence of the nitrogen-vacancy magnetic resonance in
  diamond.
\newblock \emph{Physical review letters}, 104\penalty0 (7), 2010.

\bibitem[Rondin et~al.(2013)Rondin, Tetienne, Hingant, Roch, Maletinsky, and
  Jacques]{rondin_magnetometry_2013}
L.~Rondin, J.-P. Tetienne, T.~Hingant, J.-F. Roch, P.~Maletinsky, and
  V.~Jacques.
\newblock Magnetometry with nitrogen-vacancy defects in diamond.
\newblock \emph{Reports on Progress in Physics}, 77\penalty0 (5), 2013.

\bibitem[Maertz et~al.(2010)Maertz, Wijnheijmer, Fuchs, Nowakowski, and
  Awschalom]{maertz2010vector}
B.J. Maertz, A.P. Wijnheijmer, G.D. Fuchs, M.E. Nowakowski, and D.D. Awschalom.
\newblock Vector magnetic field microscopy using nitrogen vacancy centers in
  diamond.
\newblock \emph{Applied Physics Letters}, 96\penalty0 (9), 2010.

\bibitem[Wang et~al.(2015)Wang, Yuan, Huang, Rong, Wang, Xu, Duan, Ju, Shi, and
  Du]{wang2015highvector}
P.~Wang, Z.~Yuan, P.~Huang, X.~Rong, M.~Wang, X.~Xu, C.~Duan, C.~Ju, F.~Shi,
  and J.~Du.
\newblock High-resolution vector microwave magnetometry based on solid-state
  spins in diamond.
\newblock \emph{Nature communications}, 6\penalty0 (6631), 2015.

\bibitem[Clevenson et~al.(2018)Clevenson, Pham, Teale, Johnson, Englund, and
  Braje]{clevenson2018robust}
H.~Clevenson, L.~M Pham, C.~Teale, K.~Johnson, D.~Englund, and D.~Braje.
\newblock Robust high-dynamic-range vector magnetometry with nitrogen-vacancy
  centers in diamond.
\newblock \emph{Applied Physics Letters}, 112\penalty0 (25), 2018.

\bibitem[Schloss et~al.(2018)Schloss, Barry, Turner, and
  Walsworth]{schloss2018simultaneous}
J.~M. Schloss, J.~F. Barry, M.~J. Turner, and R.L. Walsworth.
\newblock Simultaneous broadband vector magnetometry using solid-state spins.
\newblock \emph{Physical Review Applied}, 10\penalty0 (3), 2018.

\bibitem[Chen et~al.(2013)Chen, Gaathon, Trusheim, and
  Englund]{chen_wide-field_2013}
E.~H. Chen, O.~Gaathon, M.~E. Trusheim, and D.~Englund.
\newblock Wide-{Field} {Multispectral} {Super}-{Resolution} {Imaging} {Using}
  {Spin}-{Dependent} {Fluorescence} in {Nanodiamonds}.
\newblock \emph{Nanoletters}, 13\penalty0 (5), 2013.

\bibitem[Plakhotnik et~al.(2014)Plakhotnik, Doherty, Cole, Chapman, and
  Manson]{plakhotnik2014all}
T.~Plakhotnik, M.~W. Doherty, J.~H. Cole, R.~Chapman, and N.~B. Manson.
\newblock All-optical thermometry and thermal properties of the optically
  detected spin resonances of the {NV}-center in nanodiamond.
\newblock \emph{Nano letters}, 14\penalty0 (9), 2014.

\bibitem[Doherty et~al.(2014)Doherty, Acosta, Jarmola, Barson, Manson, Budker,
  and Hollenberg]{doherty_temperature_2014}
M.~W. Doherty, V.~M. Acosta, A.~Jarmola, M.~S.~J. Barson, N.~B. Manson,
  D.~Budker, and L.~C.~L. Hollenberg.
\newblock Temperature shifts of the resonances of the {NV}- center in diamond.
\newblock \emph{Physical Review B}, 90\penalty0 (4), 2014.

\bibitem[Nagl et~al.(2015)Nagl, Hemelaar, and Schirhagl]{nagl_improving_2015}
A.~Nagl, S.~R. Hemelaar, and R.~Schirhagl.
\newblock Improving surface and defect center chemistry of fluorescent
  nanodiamonds for imaging purposes--a review.
\newblock \emph{Analytical and Bioanalytical Chemistry}, 407\penalty0 (25),
  2015.

\bibitem[Dong et~al.(2014)Dong, Wen, and Melnik]{noauthor_relative_nodate}
H.~Dong, B.~Wen, and R.~Melnik.
\newblock Relative importance of grain boundaries and size effects in thermal
  conductivity of nanocrystalline materials.
\newblock \emph{Scientific Reports}, 4\penalty0 (7037), 2014.

\bibitem[Zanoni et~al.(2013)Zanoni, Meneghini, Chini, Marcon, and
  Meneghesso]{zanoni_algan/gan-based_2013}
E.~Zanoni, M.~Meneghini, A.~Chini, D.~Marcon, and G.~Meneghesso.
\newblock {AlGaN}/{GaN}-based {HEMTs} failure physics and reliability:
  Mechanisms affecting gate edge and schottky junction.
\newblock \emph{{IEEE} Transactions on Electron Devices}, 60\penalty0 (10),
  2013.

\bibitem[Chowdhury and Mishra(2013)]{chowdhury_lateral_2013}
S.~Chowdhury and U.~K. Mishra.
\newblock Lateral and vertical transistors using the {AlGaN}/{GaN}
  heterostructure.
\newblock \emph{{IEEE} Transactions on Electron Devices}, 60\penalty0 (10),
  2013.

\bibitem[Balasubramanian et~al.(2009)Balasubramanian, Neumann, Twitchen,
  Markham, Kolesov, Mizuochi, Isoya, Achard, Beck, Tissler, Jacques, Hemmer,
  Jelezko, and Wrachtrup]{balasubramanian_ultralong_2009}
G.~Balasubramanian, P.~Neumann, D.~Twitchen, M.~Markham, R.~Kolesov,
  N.~Mizuochi, J.~Isoya, J.~Achard, J.~Beck, J.~Tissler, V.~Jacques, P.~R.
  Hemmer, F.~Jelezko, and J.~Wrachtrup.
\newblock Ultralong spin coherence time in isotopically engineered diamond.
\newblock \emph{Nature Materials}, 8\penalty0 (5), 2009.

\end{thebibliography}


==> anc/supplemental.tex <==
%\documentclass[superscriptaddress,reprint,amsmath,amssymb,aps,pra]{revtex4-1}
\documentclass[10pt]{article}
\usepackage{fnpct}
\usepackage{placeins} % This is for the floatbarrier option at the end of the document
\usepackage{upgreek}
\usepackage{epstopdf} \usepackage{amsmath} \usepackage{physics} \usepackage{graphicx} 
\usepackage{bm} \usepackage[margin=0.7in]{geometry}
\usepackage[colorinlistoftodos]{todonotes}
\usepackage{natbib}
\usepackage{graphicx}
\usepackage{physics}
\usepackage[english]{babel}
\usepackage{fourier} 
\usepackage{array}
\usepackage{makecell}
\usepackage{tikz}
\usepackage{gensymb}
\usepackage{natbib}
\usepackage[utf8]{inputenc}
\usepackage{breqn}
\setcitestyle{numbers,super}
\renewcommand\theadalign{bc}
\renewcommand\theadfont{\bfseries}
\renewcommand\theadgape{\Gape[4pt]}
\renewcommand\cellgape{\Gape[4pt]}
\def\checkmark{\tikz\fill[scale=0.4](0,.35) -- (.25,0) -- (1,.7) -- (.25,.15) -- cycle;} 

\begin{document}
\title{Supplemental Material}
\author{Christopher Foy}

\maketitle

\section{Overview of the Nitrogen Vacancy Center}
The nitrogen vacancy (NV) center is a crystallographic defect within diamond. It is composed of a vacancy (a missing
carbon atom from the diamond lattice) that is adjacent to a nitrogen impurity as
shown in Figure \ref{fig:S1}a. 

\begin{figure}[h]
\centering
\includegraphics[scale=0.3]{energy_level.png}
\caption{\textbf{Overview of the NV Center}. \textbf{a}, Atomic structure of the NV center, with nitrogen, vacancy, and carbon atoms identified. \textbf{b}, Simplified NV energy level diagram\cite{doherty_nitrogen-vacancy_2013}.
}
\label{fig:S1}
\end{figure}
The NV comprises six electrons of which two are unpaired, yielding an effective spin 1 system. The room temperature energy level diagram for an NV is shown in Figure \ref{fig:S1}b. This diagram shows several transitions for the NV. The leftmost set of levels (\(^{A}\)3 and \(^{E}\)3) is the electronic orbital states. These are a triplet ground state and a triplet excited state. The \(\ket{m_s = 0}\) state shown in black and the lifted degenerate spin excited states,  \(\ket{m_s = \pm 1}\), are separated by an energy, h(2.87 GHz)\cite{doherty_nitrogen-vacancy_2013}, which results from spin-spin coupling between the two unpaired electron spins. The degeneracy of the  \(\ket{m_s = \pm 1}\) spin states can be lifted by applying a magnetic field that has a component aligned with the NV’s axis. In addition to radiative decay of states back to the \(\ket{m_s = 0}\) state, the \(\ket{m_s = \pm 1}\) states have another decay path through a metastable 1A state. Thus, the NV has different fluorescence rates depending on which state it is in. This spin-depedent fluorescence is shown in Figure  \ref{fig:S2}: the resonances are the location of the \(\ket{m_s = \pm 1}\) states. The \(\ket{m_s = \pm 1}\) resonance positions , $\epsilon_{\pm1}$, are given by solving for the eigenvalues of the simplified room temperature NV Hamiltonian shown below\cite{rondin_magnetometry_2013}:

\begin{figure}[h]
\centering
\includegraphics[scale=0.4]{ODMR_splittings.png}
\caption{\textbf{NV ODMR}. Measured ODMR of an NV center with the \(\ket{m_s = \pm 1}\) states labeled. The difference in the normalized fluorescence values between the \(\ket{m_s = \pm 1}\) states is due to the frequency dependent radiation efficiency of the driving microwave antenna. The green lines are the NV's \(\ket{m_s = \pm 1}\) resonant frequencies.}
\label{fig:S2}
\end{figure}

\begin{equation}\label{equation1}
H = h\bigg(D(T)S_z^2 + E\big(S_x^2 - S_y^2\big) + \gamma B_z S_z\bigg)
\end{equation}
In Equation 1, \(\gamma\) is the NV gyromagnetic ratio, \(E\) is the NV's strain\cite{rondin_magnetometry_2013}, \textit{D(T)}\cite{acosta2010temperature} is the temperature dependent NV zero field splitting parameter, \(B\) is the magnetic field, $\hat{z}$ is the normalized NV axis, and \(B_z\) is the axial magnetic field along $\hat{z}$. The solution can be approximated as

\begin{equation}\label{equation4}
\epsilon(T,B_z)_{\pm} = D(T) \pm{\sqrt{E^2 +\big(\gamma B_{z}\big)^2}}
\end{equation}

\section{Q-CAT Fitting Model}

We can derive an analytical expression for the expected optically detected magnetic resonance (ODMR) by extending the derivation for an NV within an optical trap\cite{horowitz_electron_2012}. This means determining the ODMR curve's lineshape around each NV resonance as a function of \(f\), \(\delta\nu\), and \(C\), where \(f\) is the microwave frequency, \(\delta\nu\) is the linewidth of the Lorentzians\cite{dreau2011avoiding} seen in Figure  \ref{fig:S2}, and \(C\) is the NV's contrast - the normalized change in fluorescence rate between the \(\ket{m_s = \pm 1}\) and \(\ket{m_s = 0}\) states.

In order to determine information about the NV's local environment, we must first fit the NV's ODMR curve, \(I(f;\epsilon ,\delta\nu,C)\), to determine both \(T\) and \(B_{z}\). The functional form of \(I(f;\epsilon ,\delta\nu,C)\) is used to fit the ODMR curves shown in Figure 1 of the main text and to construct the temperature and magnetic field images shown in Figures 3-5. \(I(f;\epsilon ,\delta\nu,C)\) has the form
\begin{equation}\label{equation5}
I(f;\epsilon ,\delta\nu,C) = \frac{\sum_{i = 1}^{N}\sum_{m = 1}^{2}{r_{im}(f;\epsilon_{im},\delta\nu,C)}}{\sum_{i = 1}^{N}\sum_{m = 1}^{2}{r_{im}(0;\epsilon_{im},\delta\nu,C)}}
\end{equation}
where \(r_{im}(0)\) is the NV fluorescence rate at zero microwave frequency, \(N\) is the number of NVs, \(i\) represent the number of NVs up to \(N\), and \(m\) is the two \(\ket{m_s = \pm 1}\) spin states. We know that
and the relationship between $r(f;\epsilon_{im},\delta\nu,C)$ and $r_{im}(0)$ is given by\cite{dreau2011avoiding} 

\begin{equation}\label{equation7}
r_{im}(f;\epsilon_{im},\delta\nu,C) \approx r(0)_{im}\Bigg(1 - \frac{C}{1 + \big(\frac{f - \epsilon_{im}}{\delta\nu}\big)^2}\Bigg)
\end{equation}
which simplifies to
\begin{equation}\label{equation8}
r_{im}(f;\epsilon_{im},\delta\nu,C) = r(0)_{im}\Bigg(1 - L(f;\epsilon_{im},\delta\nu,C)\Bigg)
\end{equation}
where \(L(f;\epsilon,\delta\nu,C)\) is the three-parameter Lorentzian function. Thus, \(I(f;\epsilon_{im} ,\delta\nu,C)\) becomes
\begin{equation}\label{equation9}
I(f;\epsilon ,\delta\nu,C) = 1 - \frac{\sum_{i = 1}^{N}\sum_{m = 1}^{2}L(f;\epsilon_{im},\delta\nu,C)}{2N}
\end{equation}
in the limit where all NVs emit at the same fluorescence rate, or
\begin{equation}\label{equation9}
 \sum_{i = 1}^{N}\sum_{m = 1}^{2}{r_{im}(0;\epsilon_{im},\delta\nu,C)} = \sum_{i = 1}^{N}\sum_{m = 1}^{2}{r_{im}(0)} = 2Nr_0
\end{equation}

Equation 7 is correct for an ODMR spectrum with an integer number of \(N\) and uniform collection efficiency. NVs located within a diamond lattice have $N = 4$, as shown in Figure \ref{fig:S3}a top. A representative ODMR curve originating from all four NV orientations within a diamond lattice under a static magnetic field is shown in Figure \ref{fig:S3}b, with the four NVs identified with each of their spin states. NV resonant frequencies are determined by the solution to the Hamiltonian described in the previous section (Equation 2). For NVs within nanodiamond (NVND) ensembles, \(N\) is very large and this makes Equation 7 hard to apply. 

To modify Equation 7 in the regime of large \(N\), we observe how NVND ensemble ODMR spectra change as a function of \(\abs{B}\). As shown in Figure 1b of the main text, as \(N\) increases the ODMR curve broadens. We make the following assumption that $N = \infty$ and is isotropically distributed. This model is shown in Figure \ref{fig:S3}a bottom. Figure \ref{fig:S3}c shows a fluorescence image of deposited Ad\(\'a\)mas nanodiamonds. The boxed nanodiamond gives the ODMR spectra shown in Figure \ref{fig:S3}d as a function of magnetic field. This broadening is very different than what is observed in Figure \ref{fig:S3}b, and this motivates the adoption of the isotropic model to explain NVND ODMR spectra. Thus, this isotropic model has four repercussions: (i) a broadening of the ODMR curve as a function of \(\abs{B}\), resulting from the varying \(B_z\) across the NV ensemble; (ii) the insensitivity of the NVND ensemble to \(B_z\), as there will always be a maximally aligned NV within the ensemble; (iii) Equation 8 is no longer accurate as the anisotropic collection effiency of the optical system needs to be considered, which results in \(r(\theta)_0\)- the \(\theta\) dependent NV fluorescence collection rate; (iv) the distribution in \(B_z\) means that the normalized fluorescence of NVNDs increases as a function of \(\abs{B}\) to 1.
\begin{figure*}[h!]
\centering
\includegraphics[scale=0.6]{SuppFigure3.png}
\caption{\textbf{Overview of NVND Ensemble Model}. \textbf{a}, Different models that explain ODMR spectra. \textbf{b}, Representative ODMR curve of NVs in a diamond lattice under a static magnetic field. \textbf{c}, Fluorescence image of deposited nanodiamonds with one NVND boxed. \textbf{d}, ODMR spectra of boxed NVND as a function of magnetic field.}
\label{fig:S3}
\end{figure*}

With the assumption that NV orientations are isotropically distributed, we modify Equation 7 by integrating around the unit sphere. To simplify the calculation, we make the approximation that the driving microwave field affects all NV orientations equally.

\begin{equation}\label{equation11}
1 - I(f;\epsilon ,\delta\nu,C) \propto  \int_{0}^{\pi}\sum_{m=1}^{2}R(\theta)L(f;\epsilon_{\theta m},\delta\nu,C)sin(\theta)d\theta 
\end{equation}
where \(R(\theta)\) represents the angular dependent weighting of the normalized fluorescence value \(r_0\), which originates from the invalidation of Equation 7. The sum for both the \(\ket{m_s = \pm 1}\) spin states remains inside the integral, and we have integrated about \(\phi\). The lack of \(\phi\) dependence on \(R(\theta)\) is due to the symmetry of the optical collection around \(\phi\). Inserting the dependence of \(T\) and $\abs{B}$ explicitly, Equation 10 becomes

\begin{dmath}
\label{equation12}
1 - I(f;T,\abs{B},\delta\nu,C) \propto  \int_{0}^{\pi}\Bigg(\frac{R(\theta)C}{1 + \bigg(\frac{f - \big(D(T) +{\sqrt{E^2 +\big(\gamma B_z(\theta)\big)^2}\big)} }{\delta\nu}\bigg)^2} + \frac{R(\theta)C}{1 + \bigg(\frac{f - \big(D(T) -{\sqrt{E^2 +\big(\gamma B_z(\theta)\big)^2}\big)} }{\delta\nu}\bigg)^2}\Bigg)sin(\theta)d\theta 
\end{dmath}

To use Equation 10, $R(\theta)$ still needs to be determined. The form of $R(\theta)$ will depend on the numerical aperture (NA) of the experiment's objective, because the objective will collect less light from NVs at oblique angles to it. For most of the data shown in this work, NV fluorescence was collected using a 50X long working distance objective with a NA of 0.55. We will determine $R(\theta)$ for this NA, as a representative sample. 

\section{Solving for \(R(\theta)\)}
To determine \(I(f;T,\abs{B},\delta\nu,C)\), we assume that the NVs within a nanodiamond are isotropically distributed. However, this assumption does not account for the anisotropic collection efficiency of our optical system. This angular dependence is represented in parameter  \(R(\theta)\). \(R(\theta)\) depends on several parameters: microwave strength, the amount of light absorbed by the NV, and the amount of collected light emitted. Since we assume that \(\delta\nu\) is constant for all NV orientations (to simplify the calculation), only the angular dependence of the absorption and collection efficiency is considered. Thus, 

\begin{equation}\label{equation13}
R(\theta) \propto  \zeta(\theta) * CE(\theta)
\end{equation}
where \(\zeta(\theta)\) is the angular dependence of the NV’s absorption and \(CE(\theta)\) is the angular dependence of the optical system’s collection efficiency.
\subsection{Determining   \( \zeta(\theta)\)}
To calculate \(\zeta(\theta)\), we first model the NV as a classical dipole. The absorption from a single transition dipole is proportional to \(\abs{\vec{p} \cdot \vec{E}}^2\), where \(\vec{p}\) is the associated dipole moment and \(\vec{E}\) is the electric field vector of the excitation beam. We assume that \(\vec{E}\) is perpendicular to the objective axis, \(\hat{z}\), and thus has the form \(\vec{E}= E_x\hat{x} + E_y\hat{y}\). The coordinate system is shown in Figure \ref{fig:S4}. Since the NV has two dipoles\cite{Hossain_ab_initio}, the total absorption is proportional to
\begin{figure}[h!]
\centering
\includegraphics[scale=0.4]{isotropic_picture.png}
\caption{\textbf{Diagram of NV-objective Coordinate System}. Diagram of the coordinate system used to determine \(\zeta(\theta)\).}
\label{fig:S4}
\end{figure}
\begin{equation}\label{equation14}
\zeta(\theta) \propto  \abs{\vec{p_1} \cdot \vec{E}}^2 + \abs{\vec{p_2} \cdot \vec{E}}^2
\end{equation}
Without loss of generality to the final functional form of \(\zeta(\theta)\), we can define the dipole directions, \(\vec{p_1}\) and \(\vec{p_2}\), as
\begin{equation}\label{equation15}
\vec{p_1} = p_1 \hat{N} \cross \hat{z}
\end{equation}
\begin{equation}\label{equation16}
\vec{p_2} = p_2 \hat{N} \cross \hat{p_1}
\end{equation}
where \(\hat{N}\) is the direction of the NV axis given by 
\begin{equation}\label{equation16}
\hat{N} = \sin{\theta}\cos{\phi}\hat{x} + \sin{\theta}\sin{\phi}\hat{y} +\cos{\theta}\hat{z}
\end{equation}
We define \(\theta \) as the polar angle and \(\phi\) as the azimuthal angle defined from the origin of the NV. Thus, 
\begin{equation}\label{equation17}
\vec{p_1} = p_1(\sin{\theta}\sin{\phi}\hat{x} - \sin{\theta}\cos{\phi}\hat{y})
\end{equation}
The absorption due to the first dipole is

\begin{equation}\label{equation18}
\zeta(\theta,\phi)_{p_1} \propto p_{1}^2(E_x\sin{\theta}\sin{\phi} - E_y\sin{\theta}\cos{\phi})^2
\end{equation}

We next integrate \(\zeta(\theta,\phi)\) over \(\phi\) and get

\begin{dmath}
\label{equation21}
\zeta(\theta)_{p_1} \propto p_1^2\pi(E_x^2 + E_y^2)\sin^2(\theta)
\end{dmath}

Similarly, \(\vec{p_2}\) becomes

\begin{dmath}
\label{equation22}
\vec{p_2} = p_2(\sin{\theta}\cos{\theta}\cos{\phi}\hat{x} + \sin{\theta}\cos{\theta}\sin{\phi}\hat{y} - (\sin^2{\theta}\cos^2{\phi} +\sin^2{\theta}\sin^2{\phi})\hat{z} )
\end{dmath}
Thus, the absorption from the second dipole is proportional to
\begin{dmath}
\label{equation24}
\zeta(\theta)_{p_2} \propto p_2^2\pi\sin^2{\theta}\cos^2{\theta}(E_x^2 + E_y^2)
\end{dmath}
where we again integrate over \(\phi\). Hence, the total NV absorption is
\begin{dmath}
\label{equation25}
\zeta(\theta,\phi)_{total} \propto {\zeta(\theta)_{p_{1}} + \zeta(\theta)_{p_{2}}} = p_1^2\pi(E_x^2 + E_y^2)\sin^2{\theta} + p_2^2\pi\sin^2{\theta}\cos^2{\theta}(E_x^2 + E_y^2)
\end{dmath}
From symmetry we know that \(p_1 = p_2\) and \(\abs{E}^2 = E_x^2 + E_y^2\). Thus, 
\begin{dmath}
\label{equation26}
\zeta(\theta,\phi)_{total} \propto p_1^2\pi(\abs{E}^2)\sin^2{\theta}(1 + \cos^2{\theta}) \propto 1-\cos^4{\theta}
\end{dmath}

\subsection{Determining   \textbf{${\; CE(\theta)}$}}
We calculate \(CE(\theta)\) by treating the NV’s dipole moments classically. The power radiated by both NV dipoles is given by
\begin{dmath}
\label{equation28}
\big \langle P_{total} \big \rangle = \big \langle P_1 \big \rangle + \big \langle P_2 \big \rangle 
\end{dmath}
where each dipoles power is given by

\begin{dmath}
\label{equation29}
\big \langle P \big \rangle \propto \abs{p_{\perp}}^2
\end{dmath}
where \(p_{\perp}\) is given by 
\begin{dmath}
\label{equation30}
p_{\perp} = \vec{p} - \hat{r}(\hat{r}\cdot \vec{p})
\end{dmath}
and \(\vec{p}\) is given by 
\begin{dmath}
\label{equation31}
 \vec{p} = p_x\hat{x} + p_y\hat{y} + p_z\hat{z}
\end{dmath}
Here we define the origin of our coordinate system from our objective axis, as shown in Figure \ref{fig:S5},
\begin{figure*}[h!]
\centering
\includegraphics[scale=0.4]{objective_axis.png}
\caption{\textbf{Schematic of Objective Reference Frame}. Objective reference frame shown with respect to NV reference frame.}
\label{fig:S5}
\end{figure*}
with the NV frame aligned with the objective. Thus,
\(\hat{r}\) becomes

\begin{dmath}
\label{equation32}
\hat{r} = \sin{\theta_{obj}}\cos{\phi_{obj}}\hat{x} + \sin{\theta_{obj}}\sin{\phi_{obj}}\hat{y} + \cos{\theta_{obj}}\hat{z}
\end{dmath}
Solving for each component of \(p_{\perp}\) gives 
\begin{dmath}
\label{equation34}
p_{\perp _{\hat{x}}} = p_x(1 - \sin^2{\theta_{obj}}\cos^2{\phi_{obj}}) - p_y\sin^2{\theta_{obj}}\sin{\phi_{obj}}\cos{\phi_{obj}} -p_z\sin{\theta_{obj}}\cos{\phi_{obj}}\cos{\theta_{obj}}
\end{dmath}
\begin{dmath}
\label{equation35}
p_{\perp _{\hat{y}}} = p_y(1 - \sin^2{\theta_{obj}}\sin^2{\phi_{obj}}) -p_x\sin^2{\theta_{obj}}\sin{\phi_{obj}}\cos{\phi_{obj}}-p_z\sin{\theta_{obj}}\sin{\phi_{obj}}\cos{\theta_{obj}}
\end{dmath}
\begin{dmath}
\label{equation36}
p_{\perp _{\hat{z}}} = p_z(1-\cos^2{\theta_{obj}}) - p_x\sin{\theta_{obj}}\cos{\theta_{obj}}\cos{\phi_{obj}}-p_y\sin{\theta_{obj}}\sin{\phi_{obj}}\cos{\theta_{obj}}
\end{dmath}

Equations 28-30 are true for both NV dipoles. To solve for \(p_{\perp _1}\) and \(p_{\perp _2}\), we need to plug in \(p_x\), \(p_y\), and \(p_z\) for each of the dipoles. Comparing Equations 26 and 16, we see that the components for \(p_1\) are
\begin{dmath}
\label{equation37}
p_{x_1} = p_1\sin{\theta}\sin{\phi}
\end{dmath}
\begin{dmath}
\label{equation38}
p_{y_1} = -p_1\sin{\theta}\cos{\phi}
\end{dmath}
\begin{dmath}
\label{equation39}
p_{z_1} = 0
\end{dmath}
To solve Equations 28-30 for \(p_1\) we use Equations 33 with the following relation given by observing Figure \ref{fig:S5}. We see that \(\theta_{obj} = -\theta\) and \(\phi_{obj} = \phi\). These give
\begin{dmath}
\label{equation40}
p_{\perp_x}^2 = (p_1\sin{\theta}\sin{\phi})^2
\end{dmath}
\begin{dmath}
\label{equation41}
p_{\perp_y}^2 = (-p_1\sin{\theta}\cos{\phi})^2
\end{dmath}

\begin{dmath}
\label{equation42}
p_{\perp_z}^2 = 0
\end{dmath}

To get \(\big \langle P_1 \big \rangle\), we need to integrate \(p_{\perp}(\theta,\phi)^2\) about \(\theta\) and \(\phi\). Thus,

\begin{dmath}
\label{equation43}
\big \langle P_{1} \big \rangle \propto \int_{0}^{\theta_{max}}\int_{0}^{2\pi}p_{\perp _{1}}^2\sin{\theta}d\theta d\phi = \int_{0}^{\theta_{max}}\int_{0}^{2\pi}(p_{\perp_{x}}^2 + p_{\perp_{y}}^2+p_{\perp_{z}}^2)\sin{\theta}d\theta d\phi
\end{dmath}

where \(\theta_{max}\) is the maximum collection angle determined by the NA of the objective. Thus, \(\theta_{max}\) is given by 


\begin{dmath}
\label{equation45}
n\sin{\theta_{max}} = NA
\end{dmath}

\begin{dmath}
\label{equation46}
\theta_{max} = \sin^{-1}{(NA/n)} 
\end{dmath}
where \(n\) is the index of refraction of air. Thus, \(\big \langle P_{1} \big \rangle\) is 

\begin{dmath}
\label{equation47}
\big \langle P_{1} \big \rangle\simeq 1.04\sin^2{\theta}
\end{dmath}
Similarly, for \(\big \langle P_{2} \big \rangle\) we have

\begin{dmath}
\label{equation48}
\big \langle P_{2} \big \rangle \simeq 0.12\sin^4{\theta} + 0.3\sin^3{\theta}\cos{\theta} + 0.45\sin^2{\theta}\cos^2{\theta} - 0.02\sin^2{\theta}\cos{\theta} + 0.06\cos{\theta}\sin{\theta} - 0.47\cos^2{\theta}
\end{dmath}
Thus, 

\begin{dmath}
\label{equation49}
\big \langle P_{total} \big \rangle  \simeq 1.04\sin^2{\theta} + 0.12\sin^4{\theta} + 0.3\sin^3{\theta}\cos{\theta} + 0.45\sin^2{\theta}\cos^2{\theta} - 0.02\sin^2{\theta}\cos{\theta} + 0.06\cos{\theta}\sin{\theta} - 0.47\cos^2{\theta}
\end{dmath}
We treat \(\big \langle P_{total} \big \rangle  \propto CE(\theta)\). Thus, 
\begin{dmath}
\label{equation50}
R(\theta) \propto (1-\cos^4{\theta})(1.04\sin^2{\theta} + 0.12\sin^4{\theta} + 0.3\sin^3{\theta}\cos{\theta} + 0.45\sin^2{\theta}\cos^2{\theta} - 0.02\sin^2{\theta}\cos{\theta} + 0.06\cos{\theta}\sin{\theta} - 0.47\cos^2{\theta})
\end{dmath}

\begin{figure*}[h!]
\centering
\includegraphics[scale=0.45]{EffectofDifferentModels.png}
\caption{\textbf{Comparison of Different \(R(\theta)\)}. \textbf{a}, NVND ODMR as a function of different \(R(\theta)\) \textbf{b}, \(\abs{B}\) measurement for same data with different \(R(\theta)\) models.}
\label{DifferentODMRModels}
\end{figure*}

The different versions of \(R(\theta)\) are shown in Figure \ref{DifferentODMRModels}. Figure \ref{DifferentODMRModels}a shows how treating \(R\) as a constant independent of \(\theta\) means that orientations that would couple best to the external magnetic field are not suppressed. The result of this is shown in  Figure \ref{DifferentODMRModels}b, where a smaller magnetic field is measured than what is expected. This effect will be minimized for optical systems with larger NA. 

\section{Sources of Measurement Error}
In addition to measurement error (such as shot noise) their are additional sources of systematic error that originate from this model of NVNDs. One source of error originates from simultaneous contributions of \(E\) and \(\abs{B}\) to the NV's resonant frequencies as shown in Equation 12. NVND's strain can vary significantly; thus to individually determine each NVNDs' strain, we require that at least two datasets be taken.  As shown in  Figure \ref{fig:S6}a, an ODMR spectrum is first measured at ambient magnetic field, \(B_0\). \(B_0\) is determined by using an external gauss meter, and is \(\sim\)50 \(\upmu\)T - 100 \(\upmu\)T for all figures shown in the supplemental and main text. The spectrum measured at \(B_0\) is curve fitted, treating \(B_0\) as a constant, using Equations 12 and 52 to get the parameters \(E\), \(\delta\nu\), \(C\), and \(D\). We use these parameters to determine \(\abs{B}\) and \(T\) at subsequent measurements. This is shown in the increasing magnetic field values in Fig. \ref{fig:S6}a. Since \(B_0\) is treated as a constant, it affects \(E\), which will affect subsequent measurements of \(\abs{B}\). To quantify this impact, we measure the magnetic error as a function of magnetic field for the dataset shown in Figure \ref{fig:S6}a due to the strain measurement, where \(B_0 = 0\) \(\upmu\)T instead of \( B_0 = 100\) \(\upmu\)T. The different values of \(B_0\) change the measured strain of the NVNDs. The resulting magnetic error is shown in Fig. \ref{fig:S6}b. The magnetic error decreases as \(\abs{B}\) increases. This is because the contribution of \(E\) to the NV's resonant frequencies decreases.
\begin{figure}[h!]
\centering
\includegraphics[scale=0.55]{magnetic_figure.png}
\caption{\textbf{Sources of Measurement Error}. \textbf{a}, ODMR spectum of NVNDs as a function of \(\abs{B}\).  \textbf{b}, Magnetic error from strain mismeasurement as a function of \(\abs{B}\).  \textbf{c}, Experimental magnetic error as a function of \(\abs{B}\).}
\label{fig:S6}
\end{figure}
To determine the contribution of strain mismeasurement error in relation to experimental noise, in Fig. \ref{fig:S6}c we plot the mean 95\(\%\)  confidence interval in our magnetic field measurement as a function of magnetic field at the correct \(B_0\). We note that the error bounds increase as a function of magnetic field. This error results from reduced signal to noise ratio (SNR) of our measurement and the broadening of the observed NV resonance. We see that the error from strain mismeasurement is smaller than the experimental error. 

Another source of measurement error is correlations between changes in \(\abs{B}\) and \(T\). In this manner, changes in \(T\) may influence measurements of \(\abs{B}\) and vice versa. Thus, to measure these correlations we performed the two measurements shown in Fig. \ref{fig:S7}. In Fig. \ref{fig:S7}a we measured the magnetic field while increasing only the temperature. We expect the measured magnetic field to always equal 100 \(\upmu\)T because the magnetic field is constant. In this way we can determine how changes in temperature affect our ability to determine the magnetic field.  We see little deviation in measured magnetic field over a change of 190\(\degree\). Similarly, Fig. \ref{fig:S7}b shows the change in measured temperature when only \(\abs{B}\) is increased. We expect no change in the measured temperature as only the applied magnetic field is changing. We see that the measured temperature is close to the measured ambient temperature. The experimental standard deviation across our NVND ensembles (blue curve) is much larger than predicted based on the 95\(\%\) confidence interval of our fit, which implies that model error is the dominant noise source in this experiment. From these measurements we see that there is little correlation between measurements of \(\abs{B}\) and \(T\). 

\begin{figure}[h!]
\centering
\includegraphics[scale=0.7]{correlations.png}
\caption{\textbf{Correlation Measurements}. \textbf{a}, \(\abs{B}\) as a function of \(T\).  \textbf{b}, \(T\) as a function of \(\abs{B}\).For both measurements, the red curve represents theoretical error bounds based on the 95\(\%\) confidence interval of our fit. Blue curves represent the standard deviation of the measurements.}
\label{fig:S7}
\end{figure}

\section{Simulating the Effect of NVND Coating on Sample Thermal Profile}

We would like to show our nanodiamond coating layer has negligible effect on the local temperature profile in measurements due to the low thermal conductivity of nanodiamonds. To do this we used Comsol MultiPhysics to simulate the temperature profile of a 100 nm hot spot changed with the application of the nanodiamond coating. A schematic of our simulation is shown in Fig. \ref{fig:S8}. 
\begin{figure}[h!]
\centering
\includegraphics[scale=0.45]{contour_schematic.png}
\caption{\textbf{Schematic of Simulated Geometry}. The nanodiamond coating is treated as a top layer with thermal conductivity \(k_{nanodiamond} = 100 \frac{W}{mK}\). The red circle represents the hot spot.}
\label{fig:S8}
\end{figure}
A copper block has a 500 nm hot spot maintained at 100 \(\degree\). The sides of the block are maintained at ambient temperature. A 1D contour plot at the top surface is shown in Figure \ref{fig:S9}.
\begin{figure}[h!]
\centering
\includegraphics[scale=0.25]{2dcontour.png}
\caption{\textbf{Thermal Profile Cross Section}. Temperature profile cross-section with different diamond layers.}
\label{fig:S9}
\end{figure}
The red line is the profile when no nanodiamond coating is applied. The black dashed line represents a nanodiamond coating with an average thermal conductivity of 100 W/(m K) \cite{noauthor_relative_nodate} applied. Finally the blue line is the simulated profile when the coating's thermal conductivity matches that of bulk diamond \cite{anthony_thermal_1991}. This case is meant to simulate the effect of layering a thin film diamond membrane for temperature imaging\cite{hodges_long-lived_2012}. We can see that a thermal conductivity equal to bulk diamond leads degradation in spatial resolution of our thermometry. However, the nanodiamonds with much lower thermal conductivity, can accurately capture the temperature profile of the hot spot. 

\section{Sparse Sampling}

With the model for Q-CAT imaging developed, measured NVND ODMR spectra can be fitted to determine their ambient temperature and magnetic field. This approach requires sampling the full ODMR spectrum at many frequency points
to back out these parameters. A measurement technique that allows for the determination of the applied magnetic field from one frequency point allows for a drastically higher imaging rate. 
\begin{figure}[h!]
\centering
\includegraphics[scale=0.55]{sparse_sampling_figure.png}
\caption{\textbf{Sparse Sampling Protocol}. \textbf{a}, NVND ODMR spectrum as a function of \(f\) and \(\abs{B}\). The black dashed line is the frequency that \textbf{b} is measured at. \textbf{b}, Measured \(C\) as a function of \(\abs{B}\) with polynomial fit. \textbf{c}, Comparison between measured \(\abs{B}\) and applied \(\abs{B}\) using sparse sampling protocol. \textbf{d}, Histogram of NVND magnetic sensitivity.  }
\label{fig:S10}
\end{figure}
Figure \ref{fig:S10}a illustrates how the normalized fluorescence changes as a function of microwave frequency and \(\abs{B}\). These changes match what is shown in Figure 1 of the main text. We note in Figure \ref{fig:S10}a the greatest change in normalized fluorescence is located at \(D\) (black dashed line). This is in contrast to bulk diamond, where the point of greatest sensitivity is located at the half width half max of the resonance transitions. In Figure \ref{fig:S10}b we low pass the normalized fluorescence at \(D\) and plot it as a function of \(\abs{B}\) (blue curve). We fit this curve to a polynomial (red curve). We can use the inverse of this polynomial fitting to measure a changing magnetic field at >1 Hz. Figure \ref{fig:S10}c shows the measured \(\abs{B}\) vs. applied magnetic field using this method. This mapping also gives us information on the sensitivity of our nanodiamonds across our field of view. We determine sensitivity by using the maximum first derivative of the fitted polynomial for each NVND. We define sensitivity as 

\begin{dmath}
\label{equation52}
\nu = \frac{\alpha}{\beta}\sqrt{\delta T}
\end{dmath}
where \(\alpha\) is the measured standard deviation in the normalized fluorescence, \(\beta\) is the slope of Figure \ref{fig:S10}c, and \(\delta T\) is the total measurement time. A histogram of measured sensitivity is shown in Figure \ref{fig:S10}d. The median is 4.7 \(\upmu\)T\(/\sqrt{\textrm{Hz}}\), and these results are comparable to other measurements on similar nanodiamond systems and heavily implanted bulk diamond\cite{rondin_magnetometry_2013}. 

\section{Nanodiamond Coating}

To perform imaging we apply 100 nm COOH nanodiamonds. Each nanodiamond has \(\sim\)500 NVs. These nanodiamonds are suspended in water. To apply the nanodiamonds to our sample, we sonicate the nanodiamond solution at high power for \(\sim\)2 hours and then pipet onto our surface. After the water dries, we used a scanning electron microscope (SEM) to image the deposited nanodiamonds. The deposited nanodiamonds  are shown in Figure \ref{fig:S11}a. Note that the black spot is a product of the SEM. Figure \ref{fig:S11}a shows the nanodiamonds aggregating within the water droplet, with Figure \ref{fig:S11}b showing several different nanodiamonds within the droplet in a 1\(\upmu\)m x 1\(\upmu\)m area.
\begin{figure}[h!]
\centering
\includegraphics[scale=0.5]{SEM_of_nanodiamonds.png}
\caption{\textbf{SEM of Deposited Nanodiamonds}. \textbf{a}, SEM of deposited nanodiamonds onto a glass slide. \textbf{b}, Zoom in view of deposited nanodiamonds. \textbf{c}, SEM of gold microstructure. \textbf{d}, Zoom-in of microstructure after nanodiamond deposition }
\label{fig:S11}
\end{figure}
An SEM of a microfabricated structure, similar to Figure 3 of the main text, is shown in Fig. \ref{fig:S11}c before nanodiamonds are deposited. The structure has a thickness of \(\sim\)100 nm.  We next look at the boxed region after nanodiamond deposition in Fig. \ref{fig:S11}d. We note that individual nanodiamonds are not discernible. Instead, there is a coating of nanodiamonds with a mean height of \(\sim\)70 nm. We also observe a uniform coating of nanodiamonds across the sample. This is good evidence, which supports the heavily aggregated model used in this work.  

In Figure \ref{fig:S12}, we show an SEM of an electroplated structure. This structure is \(\sim\)15 \(\upmu\)m tall. In Fig. \ref{fig:S12}a-b we show the SEM before nanodiamonds are deposited. Fig. \ref{fig:S12}b is a zoom-in of the boxed region. In Figure \ref{fig:S12}c-d, we image the same structure after nanodiamond deposition. We note that the sidewalls of the structure are also coated with nanodiamonds. This coating implies that nanodiamonds can be used to image the magnetic field and temperature of nonplanar geometries. This functionality is especially appealing for certain systems such as ceramic memories. 

\begin{figure}[h!]
\centering
\includegraphics[scale=0.55]{SEM_of_nanodiamond_coating.png}
\caption{\textbf{Nanodiamond Deposition on Non-planar Geometries}. \textbf{a}, SEM of electroplated structure. \textbf{b}, Zoomed-in SEM of boxed region. \textbf{c}, SEM of electroplated structure after nanodiamond deposition. \textbf{d}, Zoomed-in region after nanodiamond deposition.}
\label{fig:S12}
\end{figure}
\newpage
\bibliographystyle{unsrtnat}
\bibliography{ReferencesSupplemental.bib}
\end{document}

